ADePT: Auto-encoder based Differentially Private Text Transformation

Privacy is an important concern when building statistical models on data containing personal information. Differential privacy offers a strong definition of privacy and can be used to solve several privacy concerns (Dwork et al., 2014). Multiple solutions have been proposed for the differentially-private transformation of datasets containing sensitive information. However, such transformation algorithms offer poor utility in Natural Language Processing (NLP) tasks due to noise added in the process. In this paper, we address this issue by providing a utility-preserving differentially private text transformation algorithm using auto-encoders. Our algorithm transforms text to offer robustness against attacks and produces transformations with high semantic quality that perform well on downstream NLP tasks. We prove the theoretical privacy guarantee of our algorithm and assess its privacy leakage under Membership Inference Attacks(MIA) (Shokri et al., 2017) on models trained with transformed data. Our results show that the proposed model performs better against MIA attacks while offering lower to no degradation in the utility of the underlying transformation process compared to existing baselines.

==> figure_scripts/create_figure_atis.py <==
from matplotlib import pyplot as  plt
from matplotlib.legend_handler import HandlerLine2D

acc_atis_g = [84.57, 85.61, 86.32, 89.75, 92.08, 93.54]
acc_atis_l = [85.89, 86.83, 89.26, 91.13, 92.83, 94.53]
acc = [82.81, 82.93, 83.14, 85.09, 86.33, 87.94]
auc = [53.38, 54.27, 54.83, 55.15, 55.82, 56.71]
auc_atis_l = [52.75, 55.14,56.28,57.80,54.60,55.53]
auc_atis_g = [51.22,54.51,54.7,54.14,54.34,55.99]
from matplotlib.legend_handler import HandlerLine2D
line1, = plt.plot(acc, auc, 'o-b', label='Redactive')
line2, = plt.plot(acc_atis_g, auc_atis_g, 'o-g', label='ADePT-Gaussian')
line2, = plt.plot(acc_atis_l, auc_atis_l, 'o-y', label='ADePT-Laplacian')

plt.title('ATIS Data')
plt.xlabel('IC Accuracy')
plt.ylabel('AUC')
plt.legend(handler_map={}, loc='upper left')
plt.savefig('atis.jpg')


==> figure_scripts/create_figure_snips.py <==
from matplotlib import pyplot as  plt
from matplotlib.legend_handler import HandlerLine2D

acc_snips_g = [88.73, 89.69, 91.22, 93.51, 94.79, 95.34]
auc_snips_g = [54.60,53.077,57.3479,56.58,58.202,55.265]

acc_snips_l = [89.4, 91.48, 92.75, 93.83, 95.07, 95.9]
auc_snips_l = [56.31,55.39,55.91,57.784,58.982,60.94]

auc2 = [56.54, 57.02, 57.71, 58.37, 59.29, 60.37]
acc2 = [88.25, 89.13, 89.65, 90.57, 91.26, 95.38]

line1, = plt.plot(acc2, auc2, 'o-b', label='Redactive')
line2, = plt.plot(acc_snips_g, auc_snips_g, 'o-g', label='ADePT-Gaussian ')
line3, = plt.plot(acc_snips_l, auc_snips_l, 'o-y', label='ADePT-Laplacian ')

plt.title('SNIPS Data')
plt.xlabel('IC Accuracy')
plt.ylabel('AUC')
plt.legend(handler_map={}, loc='upper left')
plt.savefig("snips.jpg")

